Local Is Not a Sufficient Privacy Boundary: Governing OS-Integrated On-Device AI

On-device inference limits remote exposure but does not establish privacy when an operating-system assistant assembles cross-application data, retains derived state, or delegates actions. We present a feature-boundary audit method combining six privacy-failure surfaces, a five-dimension rubric with separate evidence grades, and records for adjacent data and authority paths. We apply it to Apple Foundation Models, Apple Private Cloud Compute, Android AICore/Gemini Nano, and Microsoft Recall using primary public documentation. A formative comparison of two 20-item assessment records identifies ambiguities in notice, retention, path ownership, and accountability. Across the four boundaries, D1 and D2 reach level 1 while D4 remains undetermined, reflecting coarse documented boundaries but unresolved workflow mediation. We also specify a minimized event record and release comparison for fleet security triage and scoped forensic review.

==> supplement/summarize_reviews.py <==
"""Recompute descriptive counts from returned labels, not inter-rater reliability."""
import csv
import json
from pathlib import Path


def summarize(rows):
    if len({r['item_id'] for r in rows}) != len(rows):
        raise ValueError('Duplicate item ID')
    for row in rows:
        for role in ('colleague', 'author'):
            state, score = row[f'{role}_state'], row[f'{role}_score']
            if state == 'SCORED':
                if score not in {'0', '1', '2', '3'}:
                    raise ValueError('SCORED requires a numeric label')
            elif state in {'UD', 'ADJ', 'N/A'}:
                if score != '':
                    raise ValueError('Scope status must not have a numeric label')
            else:
                raise ValueError('Missing or unknown scope state')
    paired = [r for r in rows if r['colleague_state'] == r['author_state'] == 'SCORED']
    confusion = {}
    for r in rows:
        key = r['colleague_state'] + ' / ' + r['author_state']
        confusion[key] = confusion.get(key, 0) + 1
    return {
        'items': len(rows), 'case_clusters': len({r['case_id'] for r in rows}),
        'state_matches': sum(r['colleague_state'] == r['author_state'] for r in rows),
        'state_confusion_colleague_author': confusion,
        'jointly_numeric': len(paired),
        'equal_numeric_labels': sum(r['colleague_score'] == r['author_score'] for r in paired),
        'excluded_from_numeric_comparison': len(rows) - len(paired),
        'discrepant_items': [r['item_id'] for r in rows if
                            (r['colleague_state'], r['colleague_score']) !=
                            (r['author_state'], r['author_score'])],
        'interpretation': 'Descriptive record correspondence; not a controlled reliability estimate.',
    }


if __name__ == '__main__':
    with Path(__file__).with_name('review_comparison.csv').open(newline='') as f:
        print(json.dumps(summarize(list(csv.DictReader(f))), indent=2))


==> supplement/verify_sources.py <==
#!/usr/bin/env python3
"""Fetch official source URLs and compare raw response SHA-256 hashes.

The verifier intentionally stores no response bodies and contains no author
identity. It reports current observations to stdout as CSV.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import sys
from datetime import datetime
from pathlib import Path
from typing import Dict
from urllib.error import HTTPError, URLError
from urllib.request import Request, urlopen
from zoneinfo import ZoneInfo


HEADERS = {
    "User-Agent": "source-traceability-verifier/1.0",
    "Accept": "text/html,application/xhtml+xml,application/xml;q=0.9,*/*;q=0.8",
    "Accept-Encoding": "identity",
}

FAILURE_RESULTS = {
    "mismatch",
    "fetch_error",
    "unfetchable_no_expected_hash",
    "fetch_error_no_expected_hash",
}


def pacific_now() -> str:
    return datetime.now(ZoneInfo("America/Vancouver")).replace(microsecond=0).isoformat()


def sha256_hex(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def fetch(url: str, timeout: float) -> Dict[str, str]:
    request = Request(url, headers=HEADERS)
    try:
        with urlopen(request, timeout=timeout) as response:
            body = response.read()
            return {
                "http_status": str(response.status),
                "final_url": response.geturl(),
                "bytes": str(len(body)),
                "observed_sha256": sha256_hex(body),
                "error": "",
            }
    except HTTPError as exc:
        body = exc.read()
        return {
            "http_status": str(exc.code),
            "final_url": exc.geturl(),
            "bytes": str(len(body)),
            "observed_sha256": sha256_hex(body) if body else "",
            "error": f"HTTPError {exc.code}",
        }
    except (URLError, TimeoutError, OSError) as exc:
        return {
            "http_status": "",
            "final_url": url,
            "bytes": "0",
            "observed_sha256": "",
            "error": f"{type(exc).__name__}: {exc}",
        }


def classify(expected: str, observation: Dict[str, str]) -> str:
    expected = expected.strip().lower()
    observed = observation["observed_sha256"].strip().lower()
    status = observation["http_status"]
    error = observation["error"]

    if status and status.isdigit() and int(status) >= 400:
        return "fetch_error" if expected else "unfetchable_no_expected_hash"
    if error:
        return "fetch_error" if expected else "fetch_error_no_expected_hash"
    if not expected:
        return "observed_no_expected_hash"
    if not observed:
        return "fetch_error"
    if expected == observed:
        return "match"
    return "mismatch"


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--manifest",
        default=Path(__file__).with_name("source_manifest.csv"),
        type=Path,
        help="Path to source_manifest.csv",
    )
    parser.add_argument("--timeout", default=30.0, type=float, help="Fetch timeout in seconds")
    args = parser.parse_args()

    with args.manifest.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))

    fieldnames = [
        "citation_key",
        "result",
        "http_status",
        "bytes",
        "expected_sha256",
        "observed_sha256",
        "project_verifier_observed_at_pt",
        "final_url",
        "error",
    ]
    writer = csv.DictWriter(sys.stdout, fieldnames=fieldnames)
    writer.writeheader()

    observed_at = pacific_now()
    exit_code = 0
    for row in rows:
        observation = fetch(row.get("retrieval_url") or row["official_url"], args.timeout)
        result = classify(row.get("response_sha256", ""), observation)
        if result in FAILURE_RESULTS:
            exit_code = 1
        writer.writerow(
            {
                "citation_key": row["citation_key"],
                "result": result,
                "http_status": observation["http_status"],
                "bytes": observation["bytes"],
                "expected_sha256": row.get("response_sha256", ""),
                "observed_sha256": observation["observed_sha256"],
                "project_verifier_observed_at_pt": observed_at,
                "final_url": observation["final_url"],
                "error": observation["error"],
            }
        )

    return exit_code


if __name__ == "__main__":
    raise SystemExit(main())

